Practical Statistics for the LHC

This document is a pedagogical introduction to statistics for particle physics. Emphasis is placed on the terminology, concepts, and methods being used at the Large Hadron Collider. The document addresses both the statistical tests applied to a model of the data and the modeling itself.

==> local_build.py <==
#!/usr/bin/env python
from __future__ import division, print_function

"""
This script generates a file to use for building authorea papers, and then runs
latex on them.

Requires python >= 2.6 (3.x should work, too)

The key assumptions are:
* ``layout.md`` exists in the article (I think it always does in Authorea)
* ``preamble.tex``, ``header.tex``, ``title.tex``, and
  ``bibliobgraphy/biblio.bib`` exist (I think these are created normally in a
    new Authorea article)
* ``posttitle.tex`` exists.  This one you'll have to create, containing
  everything you want after the title but before the beginning of the document.

"""

import os
import subprocess


#lots of dobule-{}'s are here because we use it as a formatting template below
MAIN_TEMPLATE = r"""
{preamblein}

{headerin}


\begin{{document}}

{titlecontent}

{sectioninputs}

\bibliography{{{bibloc}}}{{}}

\end{{document}}
"""

FIGURE_TEMPLATE=r"""
\begin{figure}[h!]
\begin{center}
\includegraphics[width=1\columnwidth]{<figfn>}
<caption>
\end{center}
\end{figure}
""".replace('{', '{{').replace('}', '}}').replace('<', '{').replace('>', '}')


def get_input_string(filename, localdir):
    if filename.endswith('.tex'):
        filename = filename[:-4]

    return r'\input{' + os.path.join(os.path.abspath(localdir), filename) + '}'


def get_figure_string(filename, localdir):
    figdir, figfn = os.path.split(filename)
    figdir = os.path.join(localdir, figdir)

    print('rep', figfn)

    figfnbase = os.path.splitext(figfn)[0]
    figfn = os.path.join(figdir, figfn)
    pdffn = os.path.join(figdir, figfnbase + '.pdf')
    epsfn = os.path.join(figdir, figfnbase + '.eps')

    if not os.path.exists(pdffn):
        pdffn = None
    if not os.path.exists(epsfn):
        epsfn = None

    if pdffn or epsfn:
        figfn = os.path.join(figdir, figfnbase)

    figfn = os.path.abspath(figfn)

    capfn = os.path.join(figdir, 'caption.tex')
    if os.path.exists(capfn):
        caption = r'\caption{ \protect\input{' + os.path.abspath(capfn) + '}}'
    else:
        caption = ''

    return FIGURE_TEMPLATE.format(**locals())


def build_authorea_latex(localdir, builddir, latex_exec, bibtex_exec, outname,
                         usetitle, dobibtex, npostbibcalls, openwith):
    if not os.path.exists(builddir):
        os.mkdir(builddir)

    if not os.path.isdir(builddir):
        raise IOError('Requested build directory {0} is a file, not a '
                      'directory'.format(builddir))

    # generate the main tex file as a string
    preamblein = get_input_string('preamble', localdir)
    headerin = get_input_string('header', localdir)
    bibloc = os.path.join(os.path.abspath(localdir), 'bibliography', 'biblio')

    titlecontent = []
    if usetitle:
        titlecontent.append(r'\title{' + get_input_string('title', localdir) + '}')
    if os.path.exists(os.path.join(os.path.abspath(localdir), 'posttitle.tex')):
        titlecontent.append(get_input_string('posttitle', localdir))
    titlecontent = '\n'.join(titlecontent)

    sectioninputs = []
    with open(os.path.join(localdir, 'layout.md')) as f:
        for l in f:
            ls = l.strip()
            if ls == '':
                pass
            elif ls.startswith('figures'):
                sectioninputs.append(get_figure_string(ls, localdir))
            else:
                sectioninputs.append(get_input_string(ls, localdir))
    sectioninputs = '\n'.join(sectioninputs)

    maintexstr = MAIN_TEMPLATE.format(**locals())

    #now save that string out as a file
    outname = outname if outname.endswith('.tex') else (outname + '.tex')
    outtexpath = os.path.join(builddir, outname)
    with open(outtexpath, 'w') as f:
        f.write(maintexstr)

    if outname.endswith('.tex'):
        outname = outname[:-4]

    #now actually run latex/bibtex
    args = [latex_exec, outname + '.tex']
    print('\n\RUNNING THIS COMMAND: "{0}"\n'.format(' '.join([latex_exec, outname + '.tex'])))
    subprocess.check_call(args, cwd=builddir)
    if dobibtex:
        args = [bibtex_exec, outname]
        print('\n\RUNNING THIS COMMAND: "{0}"\n'.format(' '.join([latex_exec, outname + '.tex'])))
        subprocess.check_call(args, cwd=builddir)
    for _ in range(npostbibcalls):
        args = [latex_exec, outname + '.tex']
        print('\n\RUNNING THIS COMMAND: "{0}"\n'.format(' '.join([latex_exec, outname + '.tex'])))
        subprocess.check_call(args, cwd=builddir)

    #launch the result if necessary
    resultfn = outtexpath[:-4] + ('.pdf' if 'pdf' in latex_exec else '.dvi')
    if openwith:
        args = openwith.split(' ')
        args.append(resultfn)
        print('\nLaunching as:' + str(args), '\n')
        subprocess.check_call(args)
    else:
        msg = '\nBuild completed.  You can see the result in "{0}": "{1}"'
        print(msg.format(builddir, resultfn), '\n')


if __name__ == '__main__':
    import argparse

    parser = argparse.ArgumentParser(description='Local builder for authorea papers.')

    parser.add_argument('localdir', nargs='?', default='.',
                        help='The directory to actually search for the authorea'
                             ' files in. Default to the current directory.')
    parser.add_argument('--build-dir', '-d', default='authorea_build',
                        help='the directory to build the paper in')
    parser.add_argument('--latex', '-l', default='pdflatex',
                        help='The executable to use for the latex build step.')
    parser.add_argument('--bibtex', '-b', default='bibtex',
                        help='The executable to use for the bibtex build step.')
    parser.add_argument('--filename', '-f', default='authorea_paper',
                        help='The name to use for the output tex file.')
    parser.add_argument('--no-bibtex', action='store_false', dest='usebibtex',
                        help='Provide this to not run bibtex.')
    parser.add_argument('--no-title', action='store_false', dest='usetitle',
                        help='Provide this to skip the title command.')
    parser.add_argument('--n-runs-after-bibtex', '-n', type=int, default=3,
                        help='The number of times to call latex after bibtex.')
    parser.add_argument('--open-with', '-o', default=None,
                        help='An executable to launch the output file with. '
                             'Default is to not do anything with it.')

    args = parser.parse_args()

    build_authorea_latex(args.localdir, args.build_dir, args.latex, args.bibtex,
                         args.filename, args.usetitle, args.usebibtex,
                         args.n_runs_after_bibtex, args.open_with)

